Views: A Hardware-Aware Recursively Labeled Graph Database Model for Knowledge Representation and Reasoning

Knowledge representation remains a central challenge for reasoning-centered artificial intelligence, particularly when semantic structures involve relations over relations, contextual annotations, and recursively nested descriptions. This paper introduces Views, a recursively labeled graph database (GDB) model designed to represent such graph-structured knowledge within a uniform graph abstraction while retaining a hardware-aware organization for associative search and traversal. The model refactors directed labeled graphs into linked-list-like chains of linknodes, supports recursive labeling of vertices and edges, and admits mappings from RDF- and LPG-style graph representations. We describe the data structure, its hardware-oriented memory mappings under the Associative Chip Architecture (ASOCA), and selected associative operations for retrieval over Views-based GDBs. We then evaluate storage footprint under stated mapping and store boundaries using three scales of the Social Network Benchmark published by the Linked Data Benchmark Council, and characterize directed K-hop traversal on an Associative Memory Chip III (ASOCA3) FPGA implementation. The storage results show that allocation and entry width materially affect the reported footprints rather than establishing an intrinsic advantage for Views, while the K-hop measurements show increasing mean returned-vertex count and mean latency with hop bound over the fixed resident graph image. Worked semantic-reasoning and Copycat-inspired examples further illustrate how retrieval operations can be composed over the model, rather than providing application-level reasoning or cognitive validation. Taken together, these results position Views as a model-architecture co-design for associative storage and selected graph traversal under the stated conditions; broader database workloads and end-to-end reasoning applications remain to be evaluated.

==> anc/storage-benchmark/README.txt <==
Frontiers supplementary data: Views storage-footprint benchmark
================================================================

Purpose
-------
This compact archive supports the LDBC SNB storage-footprint section of the
associated manuscript. It contains the retained metadata, validated summary
results, repeatability record, and manuscript-ready analytical table/figure
sources needed to inspect the reported Views, LPG, and RDF accounting.

The archive does not contain the multi-gigabyte LDBC input snapshots or Views
array images. The public input URLs, publisher ETags, locally verified SHA-256
digests, serializers, and byte counts are recorded under metadata/. It also
excludes all native third-party database software, stores, results, metadata,
and execution code.

Contents
--------
metadata/datasets.json
    Benchmark identity, Datagen version, public input locations, sizes, ETags,
    and locally verified SHA-256 digests.

metadata/input_manifest.json
    Retained input manifest for the evaluated SF0.1, SF0.3, and SF1 CSV and
    Turtle archives.

metadata/mapping.json
    Canonical stream, Views CNSM and Normalised mappings, analytical accounting,
    materialised-image encoding, word-width rule, and claim boundary.

results/model_summary.json and results/model_summary.csv
    Canonical inventories, Views row/address counts, analytical Views/LPG/RDF
    totals, dictionary sizes, and Views image footprints for all three scales.

results/views_materialised_summary.json and
results/views_materialised_summary.csv
    Apparent and allocated byte counts for the four Views image configurations.

results/repeatability.json
    The two retained SF0.1 Views builds, their hashes, inventories, and observed
    allocated-footprint ranges.

results/validation_summary.json
    Canonical hashes, row counts, address widths, and independent Turtle/RDF
    validation summaries at each scale.

generated/ldbc_model_table.tex and generated/ldbc_model_scaling.tex
    Generated analytical table and figure sources corresponding to the retained
    summaries. The article embeds equivalent TeX directly in the manuscript.

verify.py
    A Python-standard-library consistency check over the packaged metadata and
    results. It validates retained cross-file values; it does not regenerate the
    source datasets or rerun the benchmark.

SHA256SUMS
    SHA-256 digests for every other file in this archive.

Verification
------------
From the extracted archive directory, run:

    python3 verify.py

Evidence boundary
-----------------
The analytical totals use the explicitly documented slot accounting. The Views
materialised values measure complete self-contained allocation directories.
They do not establish query latency, throughput, energy, runtime scalability,
or general superiority over other graph representations or database systems.



==> anc/storage-benchmark/SHA256SUMS <==
eeadf3ce14d8b0bea6a1773f6fa7d557115b337a23f4489c3e7d24334e4c0fd3  ./README.txt
cf723e59eaffa71a9d4da6b56f164a3cbb55e9ae73fc8f52e7dae32b90f2515e  ./generated/ldbc_model_scaling.tex
609a597293294ec1f16c93ec395bc696c200763f034cf4f1b926946d780ec7de  ./generated/ldbc_model_table.tex
d5374bc0f9d1200d97309022943a952f2a794393acd3c158f4cbc85bd5955be5  ./metadata/datasets.json
e127a2063063efdb27664b5262bea2249301473308ee35f08325a51b55a32cf5  ./metadata/input_manifest.json
356a050a3d82ba6aa2d048c552b0f8369fe33175fd91aaed36dca6e64738d449  ./metadata/mapping.json
0069ca7ca45f42485ff7b18c7f6bf8462fe8082aa26752d088e0820fb9b29d70  ./results/model_summary.csv
15f98be361d8e7dca3f1c74ac9c88ee968d76a598ba660ee22cfafc85bf8ad43  ./results/model_summary.json
e8df893c3af409266bb6f82b575002da0c17bb8e0a048829dab8440862a1eea3  ./results/repeatability.json
e06e985fe4bd94bd62dda60cb0d77ab113572df828bc144c89f3ce1e4ce6d6e1  ./results/validation_summary.json
d0c72fcfaf0e675d43bc523bf0ebb478003c19c1149c67ec4f50e8f09fd8410e  ./results/views_materialised_summary.csv
35d76d18deb43fc6a8baa460c42ee444242ce96be0d2fea3c462bfa4d1bf20a7  ./results/views_materialised_summary.json
d9a1ecbcf5b5ae98dbe08ff0fe60037128d6dbc92fa5b503652d064b77921fda  ./verify.py


==> anc/storage-benchmark/generated/ldbc_model_scaling.tex <==
% Generated by chapter4/benchmark/scripts/benchmark.py; do not edit.
\begin{tikzpicture}[x=4.2cm,y=0.78cm]
  \draw[->] (0,0) -- (1.08,0) node[right] {SF};
  \draw[->] (0,0) -- (0,5.35) node[above] {Total (GiB)};
  \foreach \x/\label in {0.1/0.1,0.3/0.3,1/1} {
    \draw (\x,0.06) -- (\x,-0.06) node[below] {\label};
  }
  \foreach \y in {1,...,5} {
    \draw (0.008,\y) -- (-0.008,\y) node[left] {\y};
  }
  \draw[blue,dashed,mark=triangle*] plot coordinates {(0.1,0.172120) (0.3,0.509560) (1,1.883582)};
  \draw[cyan,thick,mark=o] plot coordinates {(0.1,0.252365) (0.3,0.747470) (1,2.758395)};
  \draw[blue,thick,mark=*] plot coordinates {(0.1,0.412855) (0.3,1.223292) (1,4.508019)};
  \draw[red,thick,mark=x] plot coordinates {(0.1,0.188420) (0.3,0.562353) (1,2.085215)};
  \draw[ForestGreen,thick,mark=+] plot coordinates {(0.1,0.212955) (0.3,0.637484) (1,2.366126)};
  \begin{scope}[shift={(0.04,5.02)}]
    \draw[blue,dashed,mark=triangle*] (0,-0.00) -- (0.04,-0.00) node[right,font=\scriptsize] {32-bit Normalised};
    \draw[cyan,thick,mark=o] (0,-0.32) -- (0.04,-0.32) node[right,font=\scriptsize] {64-bit Normalised / 32-bit CNSM};
    \draw[blue,thick,mark=*] (0,-0.64) -- (0.04,-0.64) node[right,font=\scriptsize] {64-bit CNSM};
    \draw[red,thick,mark=x] (0,-0.96) -- (0.04,-0.96) node[right,font=\scriptsize] {LPG};
    \draw[ForestGreen,thick,mark=+] (0,-1.28) -- (0.04,-1.28) node[right,font=\scriptsize] {RDF};
  \end{scope}
\end{tikzpicture}
\hfill
\begin{tikzpicture}[x=0.65cm,y=0.78cm]
  \draw[->] (-0.65,0) -- (6.2,0);
  \draw[->] (-0.55,0) -- (-0.55,5.35) node[above] {SF1 (GiB)};
  \fill[blue!55] (-0.22,0) rectangle (0.22,0.874812);
  \fill[gray!65] (-0.22,0.874812) rectangle (0.22,1.883582);
  \node[rotate=55,anchor=east,font=\scriptsize] at (0,-0.10) {32-bit Normalised};
  \fill[blue!55] (0.78,0) rectangle (1.22,1.749625);
  \fill[gray!65] (0.78,1.749625) rectangle (1.22,2.758395);
  \node[rotate=55,anchor=east,font=\scriptsize] at (1,-0.10) {\shortstack{64-bit Normalised\\32-bit CNSM}};
  \fill[blue!55] (1.78,0) rectangle (2.22,3.499249);
  \fill[gray!65] (1.78,3.499249) rectangle (2.22,4.508019);
  \node[rotate=55,anchor=east,font=\scriptsize] at (2,-0.10) {64-bit CNSM};
  \fill[blue!55] (2.78,0) rectangle (3.22,1.076445);
  \fill[gray!65] (2.78,1.076445) rectangle (3.22,2.085215);
  \node[rotate=55,anchor=east,font=\scriptsize] at (3,-0.10) {LPG};
  \fill[blue!55] (3.78,0) rectangle (4.22,1.357356);
  \fill[gray!65] (3.78,1.357356) rectangle (4.22,2.366126);
  \node[rotate=55,anchor=east,font=\scriptsize] at (4,-0.10) {RDF};
  \foreach \y in {1,...,5} {\draw (-0.62,\y) -- (-0.48,\y) node[left] {\y};}
  \fill[blue!55] (3.7,4.95) rectangle (4.0,5.15) node[right,xshift=2pt,font=\scriptsize] {structure};
  \fill[gray!65] (3.7,4.55) rectangle (4.0,4.75) node[right,xshift=2pt,font=\scriptsize] {dictionary};
\end{tikzpicture}


==> anc/storage-benchmark/generated/ldbc_model_table.tex <==
% Generated by chapter4/benchmark/scripts/benchmark.py; do not edit.
\begin{tabular}{lrrrrr}
\toprule
SF & \shortstack{32-bit\\Normalised} & \shortstack{64-bit Normalised /\\32-bit CNSM} & \shortstack{64-bit\\CNSM} & LPG & RDF \\
\midrule
0.1 & 176.25 & 258.42 & 422.76 & 192.94 & 218.07 \\
0.3 & 521.79 & 765.41 & 1252.65 & 575.85 & 652.78 \\
1 & 1928.79 & 2824.60 & 4616.21 & 2135.26 & 2422.91 \\
\bottomrule
\end{tabular}


==> anc/storage-benchmark/metadata/datasets.json <==
{
  "benchmark": "LDBC SNB Interactive v1",
  "datagen_version": "1.0.0",
  "dataset_page": "https://ldbcouncil.org/benchmarks/snb/datasets/",
  "datasets": [
    {
      "archive_bytes": 18369356,
      "format": "csv",
      "publisher_etag": "daf184accdbcf79ccfe675057cf8ce14",
      "scale": "0.1",
      "serializer": "CsvBasic-LongDateFormatter",
      "sha256": "5c476e25e9074f5b37cfe569f718aa43bef0187747b2c3bb2f02d5714c96820b",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.1-CsvBasic-LongDateFormatter.tar.zst"
    },
    {
      "archive_bytes": 27275571,
      "format": "turtle",
      "publisher_etag": "d7cf077a689dd05be122d970c97558ab",
      "scale": "0.1",
      "serializer": "Turtle",
      "sha256": "7bc10912d0844be4240de3ca648cc4282b4a29a0be6dc3872f3ce52cdf05485e",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.1-Turtle.tar.zst"
    },
    {
      "archive_bytes": 58993382,
      "format": "csv",
      "publisher_etag": "99612e124e1c54afd06c7ca4663f97bd",
      "scale": "0.3",
      "serializer": "CsvBasic-LongDateFormatter",
      "sha256": "07a403a93d0f1136d7c8564ca2cf8fdcb408a6e1d46a730cf1a4ca71a64c29e1",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.3-CsvBasic-LongDateFormatter.tar.zst"
    },
    {
      "archive_bytes": 87857494,
      "format": "turtle",
      "publisher_etag": "c5b45c424f0ff3f9a7f64e011c0a6311",
      "scale": "0.3",
      "serializer": "Turtle",
      "sha256": "27b7b1621ee6156e09496a49b66d63170d688bea960abdc3bd72eda239100af2",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.3-Turtle.tar.zst"
    },
    {
      "archive_bytes": 230446796,
      "format": "csv",
      "publisher_etag": "fcaa3bc9c96838a3e48e7bab284bae1c-44",
      "scale": "1",
      "serializer": "CsvBasic-LongDateFormatter",
      "sha256": "3c34eca7f8e8632d5f3bf95921d3adc9cf0dce080acd6a94e3d2624ab704eb63",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf1-CsvBasic-LongDateFormatter.tar.zst"
    },
    {
      "archive_bytes": 342523197,
      "format": "turtle",
      "publisher_etag": "1a16c27c26027cd5a9e009a3df65b271-66",
      "scale": "1",
      "serializer": "Turtle",
      "sha256": "edc804f74d686aab839a05fc63edc277faf44ac42e1d66c137fbc6ed3341d934",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf1-Turtle.tar.zst"
    }
  ],
  "publisher_checksum_note": "The official page publishes object ETags but no checksum files. ETags are recorded as provenance and are not treated as hashes when multipart."
}


==> anc/storage-benchmark/metadata/input_manifest.json <==
{
  "inputs": [
    {
      "archive_bytes": 18369356,
      "extracted_bytes": 92862922,
      "format": "csv",
      "local_sha256": "5c476e25e9074f5b37cfe569f718aa43bef0187747b2c3bb2f02d5714c96820b",
      "publisher_etag": "daf184accdbcf79ccfe675057cf8ce14",
      "scale": "0.1",
      "serializer": "CsvBasic-LongDateFormatter",
      "sha256": "5c476e25e9074f5b37cfe569f718aa43bef0187747b2c3bb2f02d5714c96820b",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.1-CsvBasic-LongDateFormatter.tar.zst"
    },
    {
      "archive_bytes": 27275571,
      "extracted_bytes": 286813240,
      "format": "turtle",
      "local_sha256": "7bc10912d0844be4240de3ca648cc4282b4a29a0be6dc3872f3ce52cdf05485e",
      "publisher_etag": "d7cf077a689dd05be122d970c97558ab",
      "scale": "0.1",
      "serializer": "Turtle",
      "sha256": "7bc10912d0844be4240de3ca648cc4282b4a29a0be6dc3872f3ce52cdf05485e",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.1-Turtle.tar.zst"
    },
    {
      "archive_bytes": 58993382,
      "extracted_bytes": 281541461,
      "format": "csv",
      "local_sha256": "07a403a93d0f1136d7c8564ca2cf8fdcb408a6e1d46a730cf1a4ca71a64c29e1",
      "publisher_etag": "99612e124e1c54afd06c7ca4663f97bd",
      "scale": "0.3",
      "serializer": "CsvBasic-LongDateFormatter",
      "sha256": "07a403a93d0f1136d7c8564ca2cf8fdcb408a6e1d46a730cf1a4ca71a64c29e1",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.3-CsvBasic-LongDateFormatter.tar.zst"
    },
    {
      "archive_bytes": 87857494,
      "extracted_bytes": 885121143,
      "format": "turtle",
      "local_sha256": "27b7b1621ee6156e09496a49b66d63170d688bea960abdc3bd72eda239100af2",
      "publisher_etag": "c5b45c424f0ff3f9a7f64e011c0a6311",
      "scale": "0.3",
      "serializer": "Turtle",
      "sha256": "27b7b1621ee6156e09496a49b66d63170d688bea960abdc3bd72eda239100af2",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf0.3-Turtle.tar.zst"
    },
    {
      "archive_bytes": 230446796,
      "extracted_bytes": 1057104789,
      "format": "csv",
      "local_sha256": "3c34eca7f8e8632d5f3bf95921d3adc9cf0dce080acd6a94e3d2624ab704eb63",
      "publisher_etag": "fcaa3bc9c96838a3e48e7bab284bae1c-44",
      "scale": "1",
      "serializer": "CsvBasic-LongDateFormatter",
      "sha256": "3c34eca7f8e8632d5f3bf95921d3adc9cf0dce080acd6a94e3d2624ab704eb63",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf1-CsvBasic-LongDateFormatter.tar.zst"
    },
    {
      "archive_bytes": 342523197,
      "extracted_bytes": 3336506402,
      "format": "turtle",
      "local_sha256": "edc804f74d686aab839a05fc63edc277faf44ac42e1d66c137fbc6ed3341d934",
      "publisher_etag": "1a16c27c26027cd5a9e009a3df65b271-66",
      "scale": "1",
      "serializer": "Turtle",
      "sha256": "edc804f74d686aab839a05fc63edc277faf44ac42e1d66c137fbc6ed3341d934",
      "url": "https://datasets.ldbcouncil.org/snb-interactive-v1/social_network-sf1-Turtle.tar.zst"
    }
  ]
}


==> anc/storage-benchmark/metadata/mapping.json <==
{
  "analytical_accounting": {
    "lpg_slots": "2 * label_occurrences + 4 * identified_edges + 3 * (node_property_occurrences + edge_property_occurrences)",
    "rdf_slots": "3 * rdf_triples",
    "rdf_triples": "label_occurrences + node_property_occurrences + 2 * identified_edges + edge_property_occurrences",
    "shared_bytes": "deterministic vocabulary dictionary bytes + deterministic typed-literal dictionary bytes, added identically to each model total",
    "views_cnsm32_bytes": "4 * 8 * (headnodes + main_linknodes + subordinate_linknodes)",
    "views_cnsm64_bytes": "8 * 8 * (headnodes + main_linknodes + subordinate_linknodes)",
    "views_normalised32_bytes": "4 * 4 * (headnodes + main_linknodes + subordinate_linknodes)",
    "views_normalised64_bytes": "8 * 4 * (headnodes + main_linknodes + subordinate_linknodes)"
  },
  "canonical_stream": {
    "identity": "<entity-type>:<CsvBasic-id> for entities; <file>:<partition>:<source-row> for edges",
    "knows": "undirected semantic edge with its source-file orientation retained for deterministic allocation",
    "parallel_edges": "retained as separately identified edge records",
    "records": [
      "entities",
      "labels",
      "node_properties",
      "edges",
      "edge_properties",
      "literals"
    ],
    "repeated_values": "one ordered property occurrence per CSV row",
    "storage": "SQLite"
  },
  "claim_boundary": "Identifier-slot analysis only; not a native RDF or LPG layout and not evidence of traversal latency, throughput, energy, ASOCA2 capacity, or ASOCA3 stage behaviour.",
  "materialised_views_images": {
    "allocations": [
      "normalised32",
      "normalised64",
      "cnsm32",
      "cnsm64"
    ],
    "array_encoding": "aligned little-endian uint32 or uint64 files, including address 0",
    "dictionary_encoding": "uint64 entry count followed by uint64 byte lengths and UTF-8 payloads",
    "measurement": "complete self-contained allocation directory in apparent and allocated bytes",
    "repeatability": "SF0.1 twice, with a third run if any allocated footprint range exceeds 1%; SF0.3 and SF1 once"
  },
  "schema_version": 3,
  "views_cnsm": {
    "allocation_order": [
      "vocabulary headnodes",
      "entity headnodes",
      "literal headnodes",
      "main-chain rows",
      "S1 subordinate rows"
    ],
    "arrays": {
      "C1": "relation, class assertion, or property-key headnode",
      "C2": "destination entity, class, or typed-literal headnode",
      "M1": "reserved as 0 for this LDBC schema",
      "M2": "reserved as 0 for this LDBC schema",
      "N1": "owner/source headnode",
      "N2": "next row in main or subordinate chain",
      "S1": "first edge-property subordinate row",
      "S2": "reserved as NULL for this LDBC schema"
    },
    "endianness": "little",
    "first_valid_address": 1,
    "headnodes": [
      "vocabulary term",
      "graph entity",
      "distinct canonical typed literal"
    ],
    "null_eoc": 0,
    "word_bits": [
      32,
      64
    ]
  },
  "views_normalised": {
    "access_tradeoff": "an associative N1 lookup replaces the direct S1 pointer read used by CNSM",
    "arrays": [
      "C1",
      "C2",
      "N1",
      "N2"
    ],
    "edge_property_chain_owner": "N1 points to the parent edge linknode; CAR(N1,parent) locates the separately discoverable chain",
    "main_chain_owner": "N1 points to the entity headnode",
    "scope_preservation": "the stable parent edge-row address preserves parallel-edge identity and relation-local property scope",
    "word_bits": [
      32,
      64
    ]
  },
  "word_width_justification": "Address 0 is reserved and every valid row address must fit. The 32-bit images are accepted only when ceil(log2(max_address+1)) is at most 32; the benchmark fails otherwise. The 64-bit images are width-sensitivity controls and bridge to the ASOCA2 global address format."
}


==> anc/storage-benchmark/results/model_summary.csv <==
scale,entities,edges,node_properties,edge_properties,views_required_address_bits,views_selected_word_bits,views_image_repetitions,views_normalised32_model_total_bytes,views_normalised64_model_total_bytes,views_cnsm32_model_total_bytes,views_cnsm64_model_total_bytes,lpg_model_total_bytes,rdf_model_total_bytes,views_normalised32_image_apparent_bytes,views_normalised32_image_allocated_bytes,views_normalised64_image_apparent_bytes,views_normalised64_image_allocated_bytes,views_cnsm32_image_apparent_bytes,views_cnsm32_image_allocated_bytes,views_cnsm64_image_apparent_bytes,views_cnsm64_image_allocated_bytes
0.1,327588,1477965,1872776,251303,23,32,2,184812313,270974633,270974633,443299273,202314817,228658281,184817055,184827904,270979391,270997504,270979457,270991360,443304129,443324416
0.3,908224,4583118,5354462,928855,24,32,1,547135349,802590213,802590213,1313499941,603822093,684493093,547140094,547160064,802594974,802627584,802595040,802635776,1313504800,1313562624
1,3181724,17256038,19011685,4012190,26,32,1,2022480990,2961803550,2961803550,4840448670,2238982870,2540608590,2022485738,2022518784,2961808314,2961846272,2961808380,2961862656,4840453532,4840517632


==> anc/storage-benchmark/results/model_summary.json <==
[
  {
    "canonical_sha256": "a98ebdfe628c079f654cb6ea63640e1e8df12f38d4910dc8bb1bde54e15e516c",
    "edge_properties": 251303,
    "edges": 1477965,
    "entities": 327588,
    "headnodes": 1446098,
    "labels": 337003,
    "literals": 1118461,
    "lpg_model_total_bytes": 202314817,
    "lpg_slots": 12958103,
    "lpg_structural_bytes": 103664824,
    "main_linknodes": 3687744,
    "node_properties": 1872776,
    "official_blank_nodes": 251374,
    "official_sorted_ntriples_sha256": "c4e5733adf23c8398baeb49bbf074b0e0590eb0aed539b6b64e848e872fcecdf",
    "official_turtle_triples": 4028513,
    "official_vs_canonical_statement_count_equal": false,
    "predicate_counts": {
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/birthday>": 1528,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/browserUsed>": 288272,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/classYear>": 1209,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/containerOf>": 135701,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/content>": 166488,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/creationDate>": 425535,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/email>": 3310,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/firstName>": 1528,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/gender>": 1528,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasComment>": 62225,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasCreator>": 286744,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasInterest>": 35475,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasMember>": 123268,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasModerator>": 13750,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasOrganisation>": 4522,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasPerson>": 137341,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasPost>": 47215,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasTag>": 290118,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/id>": 327582,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/imageFile>": 120256,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/isLocatedIn>": 296227,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/isPartOf>": 1454,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/joinDate>": 123268,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/knows>": 14073,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/language>": 15445,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/lastName>": 1528,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/length>": 166488,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/likes>": 109440,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/locationIP>": 288272,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/replyOf>": 151043,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/speaks>": 3385,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/studyAt>": 1209,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/title>": 13750,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/url>": 8026,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/workAt>": 3313,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/workFrom>": 3313,
      "<http://www.w3.org/1999/02/22-rdf-syntax-ns#type>": 329048,
      "<http://www.w3.org/2000/01/rdf-schema#label>": 71,
      "<http://www.w3.org/2000/01/rdf-schema#subClassOf>": 70,
      "<http://xmlns.com/foaf/0.1/name>": 25495
    },
    "rdf_canonical_triples": 5417012,
    "rdf_model_total_bytes": 228658281,
    "rdf_slots": 16251036,
    "rdf_structural_bytes": 130008288,
    "scale": "0.1",
    "shared_dictionary_bytes": 98649993,
    "subordinate_linknodes": 251303,
    "typed_literal_dictionary_bytes": 98648825,
    "undirected_edges": 14073,
    "views_cnsm32_image_allocated_bytes": 270991360,
    "views_cnsm32_image_apparent_bytes": 270979457,
    "views_cnsm32_model_total_bytes": 270974633,
    "views_cnsm32_slots": 43081160,
    "views_cnsm32_structural_bytes": 172324640,
    "views_cnsm32_subordinate_access": "AAR(S1,parent_edge_row)",
    "views_cnsm64_image_allocated_bytes": 443324416,
    "views_cnsm64_image_apparent_bytes": 443304129,
    "views_cnsm64_model_total_bytes": 443299273,
    "views_cnsm64_slots": 43081160,
    "views_cnsm64_structural_bytes": 344649280,
    "views_image_repeatability": {
      "cnsm32": {
        "allocated_max": 270991360,
        "allocated_min": 270991360,
        "allocated_range_percent": 0.0,
        "apparent_max": 270979457,
        "apparent_min": 270979457
      },
      "cnsm64": {
        "allocated_max": 443330560,
        "allocated_min": 443318272,
        "allocated_range_percent": 0.002771823490280139,
        "apparent_max": 443304129,
        "apparent_min": 443304129
      },
      "normalised32": {
        "allocated_max": 184827904,
        "allocated_min": 184827904,
        "allocated_range_percent": 0.0,
        "apparent_max": 184817055,
        "apparent_min": 184817055
      },
      "normalised64": {
        "allocated_max": 271003648,
        "allocated_min": 270991360,
        "allocated_range_percent": 0.004534461910519952,
        "apparent_max": 270979391,
        "apparent_min": 270979391
      }
    },
    "views_image_repetitions": 2,
    "views_images": {
      "cnsm32": {
        "allocated_bytes": 270991360,
        "allocation": "cnsm32",
        "apparent_bytes": 270979457,
        "array_sha256": {
          "C1": "ad44fe30d5fc82f64ebf93262f3d9e3113445bcba1823620da6f3801fa95fd08",
          "C2": "117d36e194a4f60ce98b9ec1ed66046279026c8925f021a8e6f107df8457e389",
          "M1": "cd1d4530a7403b81a6bca7012d28d30675f845d75b6d41ad0d2a1f305e9eddd5",
          "M2": "cd1d4530a7403b81a6bca7012d28d30675f845d75b6d41ad0d2a1f305e9eddd5",
          "N1": "2d06c50b48ba1d5f8d45aa925ac4d5e4da96c5ed64077a645063b5ddd3b20cd9",
          "N2": "4d9730fbb4f416fa832c82a793739b9aa0b46678e669c41426ffa3d9ba37eab3",
          "S1": "798ef112f49bcf0dd559a185217124bf610f6384a8554f398e0d07f1a89998bc",
          "S2": "cd1d4530a7403b81a6bca7012d28d30675f845d75b6d41ad0d2a1f305e9eddd5"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2",
          "S1",
          "S2",
          "M1",
          "M2"
        ],
        "endianness": "little",
        "headnodes": 1446098,
        "literals": 1118461,
        "main_linknodes": 3687744,
        "null_eoc": 0,
        "reserved_arrays": [
          "S2",
          "M1",
          "M2"
        ],
        "schema_version": 3,
        "stored_rows": 5385146,
        "subordinate_access": "AAR(S1,parent_edge_row)",
        "subordinate_linknodes": 251303,
        "typed_literal_bytes": 98648825,
        "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
        "valid_rows": 5385145,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 32
      },
      "cnsm64": {
        "allocated_bytes": 443324416,
        "allocation": "cnsm64",
        "apparent_bytes": 443304129,
        "array_sha256": {
          "C1": "a76bfba135cf47691c73d04321394a007356de6115d347dd9875ac5f6cc666e8",
          "C2": "b3b4a4f150883b4e057951e7903855b1b129ebb09978150a660e49f376fd2368",
          "M1": "23dc9b3d6496b99c1b3126616f60cb46b8d6ac7ad1a1452198d1894d543df354",
          "M2": "23dc9b3d6496b99c1b3126616f60cb46b8d6ac7ad1a1452198d1894d543df354",
          "N1": "8364f926244d8ef0c7599ae0ac6cc6242a4ae222a555f29313b2058a58d225b5",
          "N2": "408b6386e8be9f981ad5d2afb6ba06f08c71c37a279ffa5bc264ad3384abddba",
          "S1": "342fc041d13c50d0698f54158bb46b395e13348c62e92b9ed037d8a3bf1dd452",
          "S2": "23dc9b3d6496b99c1b3126616f60cb46b8d6ac7ad1a1452198d1894d543df354"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2",
          "S1",
          "S2",
          "M1",
          "M2"
        ],
        "endianness": "little",
        "headnodes": 1446098,
        "literals": 1118461,
        "main_linknodes": 3687744,
        "null_eoc": 0,
        "reserved_arrays": [
          "S2",
          "M1",
          "M2"
        ],
        "schema_version": 3,
        "stored_rows": 5385146,
        "subordinate_access": "AAR(S1,parent_edge_row)",
        "subordinate_linknodes": 251303,
        "typed_literal_bytes": 98648825,
        "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
        "valid_rows": 5385145,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 64
      },
      "normalised32": {
        "allocated_bytes": 184827904,
        "allocation": "normalised32",
        "apparent_bytes": 184817055,
        "array_sha256": {
          "C1": "ad44fe30d5fc82f64ebf93262f3d9e3113445bcba1823620da6f3801fa95fd08",
          "C2": "117d36e194a4f60ce98b9ec1ed66046279026c8925f021a8e6f107df8457e389",
          "N1": "edfcca2dd8139a2d84ed69636185b3f55ffc8425271cabde41f262a60512e741",
          "N2": "4d9730fbb4f416fa832c82a793739b9aa0b46678e669c41426ffa3d9ba37eab3"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2"
        ],
        "endianness": "little",
        "headnodes": 1446098,
        "literals": 1118461,
        "main_linknodes": 3687744,
        "null_eoc": 0,
        "reserved_arrays": [],
        "schema_version": 3,
        "stored_rows": 5385146,
        "subordinate_access": "CAR(N1,parent_edge_row)",
        "subordinate_linknodes": 251303,
        "typed_literal_bytes": 98648825,
        "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
        "valid_rows": 5385145,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 32
      },
      "normalised64": {
        "allocated_bytes": 270997504,
        "allocation": "normalised64",
        "apparent_bytes": 270979391,
        "array_sha256": {
          "C1": "a76bfba135cf47691c73d04321394a007356de6115d347dd9875ac5f6cc666e8",
          "C2": "b3b4a4f150883b4e057951e7903855b1b129ebb09978150a660e49f376fd2368",
          "N1": "b9723e7c20ff32b70eca065293729f2bd3fa8d9b1ffcdedf9d2cf1a39ffae924",
          "N2": "408b6386e8be9f981ad5d2afb6ba06f08c71c37a279ffa5bc264ad3384abddba"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2"
        ],
        "endianness": "little",
        "headnodes": 1446098,
        "literals": 1118461,
        "main_linknodes": 3687744,
        "null_eoc": 0,
        "reserved_arrays": [],
        "schema_version": 3,
        "stored_rows": 5385146,
        "subordinate_access": "CAR(N1,parent_edge_row)",
        "subordinate_linknodes": 251303,
        "typed_literal_bytes": 98648825,
        "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
        "valid_rows": 5385145,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 64
      }
    },
    "views_model_total_bytes": 443299273,
    "views_normalised32_image_allocated_bytes": 184827904,
    "views_normalised32_image_apparent_bytes": 184817055,
    "views_normalised32_model_total_bytes": 184812313,
    "views_normalised32_slots": 21540580,
    "views_normalised32_structural_bytes": 86162320,
    "views_normalised32_subordinate_access": "CAR(N1,parent_edge_row)",
    "views_normalised32_subordinate_owner": "parent_edge_row",
    "views_normalised64_image_allocated_bytes": 270997504,
    "views_normalised64_image_apparent_bytes": 270979391,
    "views_normalised64_model_total_bytes": 270974633,
    "views_normalised64_slots": 21540580,
    "views_normalised64_structural_bytes": 172324640,
    "views_required_address_bits": 23,
    "views_rows": 5385145,
    "views_selected_word_bits": 32,
    "views_slots": 43081160,
    "views_structural_bytes": 344649280,
    "vocabulary_dictionary_bytes": 1168,
    "vocabulary_entries": 49
  },
  {
    "canonical_sha256": "4c9f3a92719b77bc40f69f152eb72a9e4e2e7b45c22ef677f6a61e8cbd7c9b60",
    "edge_properties": 928855,
    "edges": 4583118,
    "entities": 908224,
    "headnodes": 4181855,
    "labels": 917639,
    "literals": 3273582,
    "lpg_model_total_bytes": 603822093,
    "lpg_slots": 39017701,
    "lpg_structural_bytes": 312141608,
    "main_linknodes": 10855219,
    "node_properties": 5354462,
    "official_blank_nodes": 928926,
    "official_sorted_ntriples_sha256": "3d3a8cc61ec309c1d1f97fd153bbd6765f198dbc8e36f7ef0c4c7468a13190d6",
    "official_turtle_triples": 12399302,
    "official_vs_canonical_statement_count_equal": false,
    "predicate_counts": {
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/birthday>": 3514,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/browserUsed>": 851561,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/classYear>": 2792,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/containerOf>": 324825,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/content>": 576001,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/creationDate>": 1396072,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/email>": 7559,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/firstName>": 3514,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/gender>": 3514,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasComment>": 291590,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasCreator>": 848047,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasInterest>": 81066,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasMember>": 404952,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasModerator>": 31097,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasOrganisation>": 10489,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasPerson>": 449712,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasPost>": 177064,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasTag>": 968886,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/id>": 908218,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/imageFile>": 272046,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/isLocatedIn>": 859516,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/isPartOf>": 1454,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/joinDate>": 404952,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/knows>": 44760,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/language>": 52779,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/lastName>": 3514,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/length>": 576001,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/likes>": 468654,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/locationIP>": 851561,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/replyOf>": 523222,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/speaks>": 7741,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/studyAt>": 2792,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/title>": 31097,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/url>": 8026,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/workAt>": 7697,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/workFrom>": 7697,
      "<http://www.w3.org/1999/02/22-rdf-syntax-ns#type>": 909684,
      "<http://www.w3.org/2000/01/rdf-schema#label>": 71,
      "<http://www.w3.org/2000/01/rdf-schema#subClassOf>": 70,
      "<http://xmlns.com/foaf/0.1/name>": 25495
    },
    "rdf_canonical_triples": 16367192,
    "rdf_model_total_bytes": 684493093,
    "rdf_slots": 49101576,
    "rdf_structural_bytes": 392812608,
    "scale": "0.3",
    "shared_dictionary_bytes": 291680485,
    "subordinate_linknodes": 928855,
    "typed_literal_dictionary_bytes": 291679317,
    "undirected_edges": 44760,
    "views_cnsm32_image_allocated_bytes": 802635776,
    "views_cnsm32_image_apparent_bytes": 802595040,
    "views_cnsm32_model_total_bytes": 802590213,
    "views_cnsm32_slots": 127727432,
    "views_cnsm32_structural_bytes": 510909728,
    "views_cnsm32_subordinate_access": "AAR(S1,parent_edge_row)",
    "views_cnsm64_image_allocated_bytes": 1313562624,
    "views_cnsm64_image_apparent_bytes": 1313504800,
    "views_cnsm64_model_total_bytes": 1313499941,
    "views_cnsm64_slots": 127727432,
    "views_cnsm64_structural_bytes": 1021819456,
    "views_image_repeatability": {
      "cnsm32": {
        "allocated_max": 802635776,
        "allocated_min": 802635776,
        "allocated_range_percent": 0.0,
        "apparent_max": 802595040,
        "apparent_min": 802595040
      },
      "cnsm64": {
        "allocated_max": 1313562624,
        "allocated_min": 1313562624,
        "allocated_range_percent": 0.0,
        "apparent_max": 1313504800,
        "apparent_min": 1313504800
      },
      "normalised32": {
        "allocated_max": 547160064,
        "allocated_min": 547160064,
        "allocated_range_percent": 0.0,
        "apparent_max": 547140094,
        "apparent_min": 547140094
      },
      "normalised64": {
        "allocated_max": 802627584,
        "allocated_min": 802627584,
        "allocated_range_percent": 0.0,
        "apparent_max": 802594974,
        "apparent_min": 802594974
      }
    },
    "views_image_repetitions": 1,
    "views_images": {
      "cnsm32": {
        "allocated_bytes": 802635776,
        "allocation": "cnsm32",
        "apparent_bytes": 802595040,
        "array_sha256": {
          "C1": "d0b58f2c2165db1c2bfad04952e9cac7af020f027bdf98f2ec1392e7b23537c4",
          "C2": "2b71f4c68092e2d8f2c8d6eaa0938af64dc1cdbb6d899ce2fca6789a4b92e73f",
          "M1": "f3c51bc5fdd23289a58d03597efd5e1d52194b731d71db21b4985cda2ef8f37f",
          "M2": "f3c51bc5fdd23289a58d03597efd5e1d52194b731d71db21b4985cda2ef8f37f",
          "N1": "370e14b42fca8fbf3d2ec7a7006137c4922a5ee8d93f6272c1b09815bba3c18d",
          "N2": "f035138431ac6fa3cae56c87364799b5c44852ffef47df79f3e507aff55ab192",
          "S1": "d751142689e16b2404f025d9ff09b6cf8b0c2872a6dffd62035b9388519120c8",
          "S2": "f3c51bc5fdd23289a58d03597efd5e1d52194b731d71db21b4985cda2ef8f37f"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2",
          "S1",
          "S2",
          "M1",
          "M2"
        ],
        "endianness": "little",
        "headnodes": 4181855,
        "literals": 3273582,
        "main_linknodes": 10855219,
        "null_eoc": 0,
        "reserved_arrays": [
          "S2",
          "M1",
          "M2"
        ],
        "schema_version": 3,
        "stored_rows": 15965930,
        "subordinate_access": "AAR(S1,parent_edge_row)",
        "subordinate_linknodes": 928855,
        "typed_literal_bytes": 291679317,
        "typed_literals_sha256": "d8f586e91980519961086440eb0aa959e6651fbee3b0de54b8857f03ba133b1a",
        "valid_rows": 15965929,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 32
      },
      "cnsm64": {
        "allocated_bytes": 1313562624,
        "allocation": "cnsm64",
        "apparent_bytes": 1313504800,
        "array_sha256": {
          "C1": "115b56bbc4ee219826af01e980d685be3b34a01df3b4c18ac39d7a0a8dffaa2c",
          "C2": "d699cdb1a3776e5b8980f4699e3ac3ce5bda11fedcc014ff548ad0a83e4dd3aa",
          "M1": "36e4cfa4990182832e20054b31987a53bdffc7182dab91a80c412dbf6c3ddea8",
          "M2": "36e4cfa4990182832e20054b31987a53bdffc7182dab91a80c412dbf6c3ddea8",
          "N1": "523066525fe3839d9d3ca1e02f5e2a9da40bf0c65ff255c6afd8098894a82583",
          "N2": "4d31b89f42325bbb5125c606e75c08012d046bfd1ba25942d9a88cfbbf29e37d",
          "S1": "86f62fab60fe87c1014c4744758f3ab42f55e37f94a3d8b7e9e00231f580ba9f",
          "S2": "36e4cfa4990182832e20054b31987a53bdffc7182dab91a80c412dbf6c3ddea8"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2",
          "S1",
          "S2",
          "M1",
          "M2"
        ],
        "endianness": "little",
        "headnodes": 4181855,
        "literals": 3273582,
        "main_linknodes": 10855219,
        "null_eoc": 0,
        "reserved_arrays": [
          "S2",
          "M1",
          "M2"
        ],
        "schema_version": 3,
        "stored_rows": 15965930,
        "subordinate_access": "AAR(S1,parent_edge_row)",
        "subordinate_linknodes": 928855,
        "typed_literal_bytes": 291679317,
        "typed_literals_sha256": "d8f586e91980519961086440eb0aa959e6651fbee3b0de54b8857f03ba133b1a",
        "valid_rows": 15965929,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 64
      },
      "normalised32": {
        "allocated_bytes": 547160064,
        "allocation": "normalised32",
        "apparent_bytes": 547140094,
        "array_sha256": {
          "C1": "d0b58f2c2165db1c2bfad04952e9cac7af020f027bdf98f2ec1392e7b23537c4",
          "C2": "2b71f4c68092e2d8f2c8d6eaa0938af64dc1cdbb6d899ce2fca6789a4b92e73f",
          "N1": "23c347cc8c11293b62a9362319b0c5555f46b56f65bc4f478685073b2130bfd4",
          "N2": "f035138431ac6fa3cae56c87364799b5c44852ffef47df79f3e507aff55ab192"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2"
        ],
        "endianness": "little",
        "headnodes": 4181855,
        "literals": 3273582,
        "main_linknodes": 10855219,
        "null_eoc": 0,
        "reserved_arrays": [],
        "schema_version": 3,
        "stored_rows": 15965930,
        "subordinate_access": "CAR(N1,parent_edge_row)",
        "subordinate_linknodes": 928855,
        "typed_literal_bytes": 291679317,
        "typed_literals_sha256": "d8f586e91980519961086440eb0aa959e6651fbee3b0de54b8857f03ba133b1a",
        "valid_rows": 15965929,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 32
      },
      "normalised64": {
        "allocated_bytes": 802627584,
        "allocation": "normalised64",
        "apparent_bytes": 802594974,
        "array_sha256": {
          "C1": "115b56bbc4ee219826af01e980d685be3b34a01df3b4c18ac39d7a0a8dffaa2c",
          "C2": "d699cdb1a3776e5b8980f4699e3ac3ce5bda11fedcc014ff548ad0a83e4dd3aa",
          "N1": "a74e9a9d79743f8becbddf68c4d0a9931743c10b44b644059fc7f4b9fc814a00",
          "N2": "4d31b89f42325bbb5125c606e75c08012d046bfd1ba25942d9a88cfbbf29e37d"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2"
        ],
        "endianness": "little",
        "headnodes": 4181855,
        "literals": 3273582,
        "main_linknodes": 10855219,
        "null_eoc": 0,
        "reserved_arrays": [],
        "schema_version": 3,
        "stored_rows": 15965930,
        "subordinate_access": "CAR(N1,parent_edge_row)",
        "subordinate_linknodes": 928855,
        "typed_literal_bytes": 291679317,
        "typed_literals_sha256": "d8f586e91980519961086440eb0aa959e6651fbee3b0de54b8857f03ba133b1a",
        "valid_rows": 15965929,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 64
      }
    },
    "views_model_total_bytes": 1313499941,
    "views_normalised32_image_allocated_bytes": 547160064,
    "views_normalised32_image_apparent_bytes": 547140094,
    "views_normalised32_model_total_bytes": 547135349,
    "views_normalised32_slots": 63863716,
    "views_normalised32_structural_bytes": 255454864,
    "views_normalised32_subordinate_access": "CAR(N1,parent_edge_row)",
    "views_normalised32_subordinate_owner": "parent_edge_row",
    "views_normalised64_image_allocated_bytes": 802627584,
    "views_normalised64_image_apparent_bytes": 802594974,
    "views_normalised64_model_total_bytes": 802590213,
    "views_normalised64_slots": 63863716,
    "views_normalised64_structural_bytes": 510909728,
    "views_required_address_bits": 24,
    "views_rows": 15965929,
    "views_selected_word_bits": 32,
    "views_slots": 127727432,
    "views_structural_bytes": 1021819456,
    "vocabulary_dictionary_bytes": 1168,
    "vocabulary_entries": 49
  },
  {
    "canonical_sha256": "da29ccf803989f8759e3c2418a1c674b1d662503c361faa3fb953a802f67cac3",
    "edge_properties": 4012190,
    "edges": 17256038,
    "entities": 3181724,
    "headnodes": 15236608,
    "labels": 3191139,
    "literals": 12054835,
    "lpg_model_total_bytes": 2238982870,
    "lpg_slots": 144478055,
    "lpg_structural_bytes": 1155824440,
    "main_linknodes": 39458862,
    "node_properties": 19011685,
    "official_blank_nodes": 4012261,
    "official_sorted_ntriples_sha256": "a26bda7537f5a0e30cfd4bd4a29ee80d7f9a4abb33b8e940c3470cc0a4a42fba",
    "official_turtle_triples": 46645028,
    "official_vs_canonical_statement_count_equal": false,
    "predicate_counts": {
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/birthday>": 9892,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/browserUsed>": 3065666,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/classYear>": 7949,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/containerOf>": 1003605,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/content>": 2259141,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/creationDate>": 5526876,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/email>": 20975,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/firstName>": 9892,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/gender>": 9892,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasComment>": 1438418,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasCreator>": 3055774,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasInterest>": 229166,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasMember>": 1611869,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasModerator>": 90492,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasOrganisation>": 29603,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasPerson>": 1792492,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasPost>": 751677,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/hasTag>": 3721417,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/id>": 3181718,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/imageFile>": 796633,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/isLocatedIn>": 3073621,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/isPartOf>": 1454,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/joinDate>": 1611869,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/knows>": 180623,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/language>": 206972,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/lastName>": 9892,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/length>": 2259141,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/likes>": 2190095,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/locationIP>": 3065666,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/replyOf>": 2052169,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/speaks>": 21784,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/studyAt>": 7949,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/title>": 90492,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/url>": 8026,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/workAt>": 21654,
      "<http://www.ldbc.eu/ldbc_socialnet/1.0/vocabulary/workFrom>": 21654,
      "<http://www.w3.org/1999/02/22-rdf-syntax-ns#type>": 3183184,
      "<http://www.w3.org/2000/01/rdf-schema#label>": 71,
      "<http://www.w3.org/2000/01/rdf-schema#subClassOf>": 70,
      "<http://xmlns.com/foaf/0.1/name>": 25495
    },
    "rdf_canonical_triples": 60727090,
    "rdf_model_total_bytes": 2540608590,
    "rdf_slots": 182181270,
    "rdf_structural_bytes": 1457450160,
    "scale": "1",
    "shared_dictionary_bytes": 1083158430,
    "subordinate_linknodes": 4012190,
    "typed_literal_dictionary_bytes": 1083157262,
    "undirected_edges": 180623,
    "views_cnsm32_image_allocated_bytes": 2961862656,
    "views_cnsm32_image_apparent_bytes": 2961808380,
    "views_cnsm32_model_total_bytes": 2961803550,
    "views_cnsm32_slots": 469661280,
    "views_cnsm32_structural_bytes": 1878645120,
    "views_cnsm32_subordinate_access": "AAR(S1,parent_edge_row)",
    "views_cnsm64_image_allocated_bytes": 4840517632,
    "views_cnsm64_image_apparent_bytes": 4840453532,
    "views_cnsm64_model_total_bytes": 4840448670,
    "views_cnsm64_slots": 469661280,
    "views_cnsm64_structural_bytes": 3757290240,
    "views_image_repeatability": {
      "cnsm32": {
        "allocated_max": 2961862656,
        "allocated_min": 2961862656,
        "allocated_range_percent": 0.0,
        "apparent_max": 2961808380,
        "apparent_min": 2961808380
      },
      "cnsm64": {
        "allocated_max": 4840517632,
        "allocated_min": 4840517632,
        "allocated_range_percent": 0.0,
        "apparent_max": 4840453532,
        "apparent_min": 4840453532
      },
      "normalised32": {
        "allocated_max": 2022518784,
        "allocated_min": 2022518784,
        "allocated_range_percent": 0.0,
        "apparent_max": 2022485738,
        "apparent_min": 2022485738
      },
      "normalised64": {
        "allocated_max": 2961846272,
        "allocated_min": 2961846272,
        "allocated_range_percent": 0.0,
        "apparent_max": 2961808314,
        "apparent_min": 2961808314
      }
    },
    "views_image_repetitions": 1,
    "views_images": {
      "cnsm32": {
        "allocated_bytes": 2961862656,
        "allocation": "cnsm32",
        "apparent_bytes": 2961808380,
        "array_sha256": {
          "C1": "6515e8531096e3a6dbd98fddf628b703f356d404cf2a28a2bd429f2973746787",
          "C2": "5d7b6eb36ce402069b0816024048d63911aaa34a4a46f33399132da2041bf7de",
          "M1": "37d4e436102dbab2f765278970f18617247abe73bca63f98a20bb15fd4f50f29",
          "M2": "37d4e436102dbab2f765278970f18617247abe73bca63f98a20bb15fd4f50f29",
          "N1": "5592a3a2230a2a3b464b20e03f53d2c631b97e3017c8f478e004bcdd723bd8eb",
          "N2": "52a69f64db86c639c145362ba4957263b2454755bbdd6528aff5f7bd611e67e1",
          "S1": "d88eea8361bb2df7cf51eb050085328c0f5b01a454c91cacfa30ef6f31488b65",
          "S2": "37d4e436102dbab2f765278970f18617247abe73bca63f98a20bb15fd4f50f29"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2",
          "S1",
          "S2",
          "M1",
          "M2"
        ],
        "endianness": "little",
        "headnodes": 15236608,
        "literals": 12054835,
        "main_linknodes": 39458862,
        "null_eoc": 0,
        "reserved_arrays": [
          "S2",
          "M1",
          "M2"
        ],
        "schema_version": 3,
        "stored_rows": 58707661,
        "subordinate_access": "AAR(S1,parent_edge_row)",
        "subordinate_linknodes": 4012190,
        "typed_literal_bytes": 1083157262,
        "typed_literals_sha256": "fc2a678d5d0fa5a3ea49a030d2f25f323653561690dc10ff2a008991bf01e62c",
        "valid_rows": 58707660,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 32
      },
      "cnsm64": {
        "allocated_bytes": 4840517632,
        "allocation": "cnsm64",
        "apparent_bytes": 4840453532,
        "array_sha256": {
          "C1": "7b6bb1a6e044df9d9acb2d289906c840b2f36d61d9e4330e437542505faeaaaf",
          "C2": "daf750f3e01609093b42de4f9fad7e5afa86129aad158ed4a1ebe77770311f3a",
          "M1": "dcae71e919f02b4b27da0a13f7596f7627df629ae32b4db4debeda5e3c0fb3b4",
          "M2": "dcae71e919f02b4b27da0a13f7596f7627df629ae32b4db4debeda5e3c0fb3b4",
          "N1": "d20e229ad2e03d9d552686a32fe4f9833b2887b92d6388d3f329a3553a86a906",
          "N2": "2224c05341fbe3170c8ee04da9578325ccd65e64bdea8d4183999b17c607160b",
          "S1": "c3084c940b19e940376d7ef11469fc11fa3e0cc90abef1eb04cc272d16c2cbc0",
          "S2": "dcae71e919f02b4b27da0a13f7596f7627df629ae32b4db4debeda5e3c0fb3b4"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2",
          "S1",
          "S2",
          "M1",
          "M2"
        ],
        "endianness": "little",
        "headnodes": 15236608,
        "literals": 12054835,
        "main_linknodes": 39458862,
        "null_eoc": 0,
        "reserved_arrays": [
          "S2",
          "M1",
          "M2"
        ],
        "schema_version": 3,
        "stored_rows": 58707661,
        "subordinate_access": "AAR(S1,parent_edge_row)",
        "subordinate_linknodes": 4012190,
        "typed_literal_bytes": 1083157262,
        "typed_literals_sha256": "fc2a678d5d0fa5a3ea49a030d2f25f323653561690dc10ff2a008991bf01e62c",
        "valid_rows": 58707660,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 64
      },
      "normalised32": {
        "allocated_bytes": 2022518784,
        "allocation": "normalised32",
        "apparent_bytes": 2022485738,
        "array_sha256": {
          "C1": "6515e8531096e3a6dbd98fddf628b703f356d404cf2a28a2bd429f2973746787",
          "C2": "5d7b6eb36ce402069b0816024048d63911aaa34a4a46f33399132da2041bf7de",
          "N1": "f4e656b43f43b2f3ee920d22fe5ee3ff272101fc65c2e46726a930c6c81c7868",
          "N2": "52a69f64db86c639c145362ba4957263b2454755bbdd6528aff5f7bd611e67e1"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2"
        ],
        "endianness": "little",
        "headnodes": 15236608,
        "literals": 12054835,
        "main_linknodes": 39458862,
        "null_eoc": 0,
        "reserved_arrays": [],
        "schema_version": 3,
        "stored_rows": 58707661,
        "subordinate_access": "CAR(N1,parent_edge_row)",
        "subordinate_linknodes": 4012190,
        "typed_literal_bytes": 1083157262,
        "typed_literals_sha256": "fc2a678d5d0fa5a3ea49a030d2f25f323653561690dc10ff2a008991bf01e62c",
        "valid_rows": 58707660,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 32
      },
      "normalised64": {
        "allocated_bytes": 2961846272,
        "allocation": "normalised64",
        "apparent_bytes": 2961808314,
        "array_sha256": {
          "C1": "7b6bb1a6e044df9d9acb2d289906c840b2f36d61d9e4330e437542505faeaaaf",
          "C2": "daf750f3e01609093b42de4f9fad7e5afa86129aad158ed4a1ebe77770311f3a",
          "N1": "f9069c1e150036cc1131e117a21929af6c8f2edc53506f80324e5b094a578f16",
          "N2": "2224c05341fbe3170c8ee04da9578325ccd65e64bdea8d4183999b17c607160b"
        },
        "arrays": [
          "C1",
          "C2",
          "N1",
          "N2"
        ],
        "endianness": "little",
        "headnodes": 15236608,
        "literals": 12054835,
        "main_linknodes": 39458862,
        "null_eoc": 0,
        "reserved_arrays": [],
        "schema_version": 3,
        "stored_rows": 58707661,
        "subordinate_access": "CAR(N1,parent_edge_row)",
        "subordinate_linknodes": 4012190,
        "typed_literal_bytes": 1083157262,
        "typed_literals_sha256": "fc2a678d5d0fa5a3ea49a030d2f25f323653561690dc10ff2a008991bf01e62c",
        "valid_rows": 58707660,
        "vocabulary_bytes": 1168,
        "vocabulary_entries": 49,
        "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
        "word_bits": 64
      }
    },
    "views_model_total_bytes": 4840448670,
    "views_normalised32_image_allocated_bytes": 2022518784,
    "views_normalised32_image_apparent_bytes": 2022485738,
    "views_normalised32_model_total_bytes": 2022480990,
    "views_normalised32_slots": 234830640,
    "views_normalised32_structural_bytes": 939322560,
    "views_normalised32_subordinate_access": "CAR(N1,parent_edge_row)",
    "views_normalised32_subordinate_owner": "parent_edge_row",
    "views_normalised64_image_allocated_bytes": 2961846272,
    "views_normalised64_image_apparent_bytes": 2961808314,
    "views_normalised64_model_total_bytes": 2961803550,
    "views_normalised64_slots": 234830640,
    "views_normalised64_structural_bytes": 1878645120,
    "views_required_address_bits": 26,
    "views_rows": 58707660,
    "views_selected_word_bits": 32,
    "views_slots": 469661280,
    "views_structural_bytes": 3757290240,
    "vocabulary_dictionary_bytes": 1168,
    "vocabulary_entries": 49
  }
]


==> anc/storage-benchmark/results/repeatability.json <==
{
  "counts_and_totals_identical": true,
  "footprint_ranges": {
    "cnsm32": {
      "allocated_max": 270991360,
      "allocated_min": 270991360,
      "allocated_range_percent": 0.0,
      "apparent_max": 270979457,
      "apparent_min": 270979457
    },
    "cnsm64": {
      "allocated_max": 443330560,
      "allocated_min": 443318272,
      "allocated_range_percent": 0.002771823490280139,
      "apparent_max": 443304129,
      "apparent_min": 443304129
    },
    "normalised32": {
      "allocated_max": 184827904,
      "allocated_min": 184827904,
      "allocated_range_percent": 0.0,
      "apparent_max": 184817055,
      "apparent_min": 184817055
    },
    "normalised64": {
      "allocated_max": 271003648,
      "allocated_min": 270991360,
      "allocated_range_percent": 0.004534461910519952,
      "apparent_max": 270979391,
      "apparent_min": 270979391
    }
  },
  "images": {
    "cnsm32": {
      "allocated_bytes": 270991360,
      "allocation": "cnsm32",
      "apparent_bytes": 270979457,
      "array_sha256": {
        "C1": "ad44fe30d5fc82f64ebf93262f3d9e3113445bcba1823620da6f3801fa95fd08",
        "C2": "117d36e194a4f60ce98b9ec1ed66046279026c8925f021a8e6f107df8457e389",
        "M1": "cd1d4530a7403b81a6bca7012d28d30675f845d75b6d41ad0d2a1f305e9eddd5",
        "M2": "cd1d4530a7403b81a6bca7012d28d30675f845d75b6d41ad0d2a1f305e9eddd5",
        "N1": "2d06c50b48ba1d5f8d45aa925ac4d5e4da96c5ed64077a645063b5ddd3b20cd9",
        "N2": "4d9730fbb4f416fa832c82a793739b9aa0b46678e669c41426ffa3d9ba37eab3",
        "S1": "798ef112f49bcf0dd559a185217124bf610f6384a8554f398e0d07f1a89998bc",
        "S2": "cd1d4530a7403b81a6bca7012d28d30675f845d75b6d41ad0d2a1f305e9eddd5"
      },
      "arrays": [
        "C1",
        "C2",
        "N1",
        "N2",
        "S1",
        "S2",
        "M1",
        "M2"
      ],
      "endianness": "little",
      "headnodes": 1446098,
      "literals": 1118461,
      "main_linknodes": 3687744,
      "null_eoc": 0,
      "reserved_arrays": [
        "S2",
        "M1",
        "M2"
      ],
      "schema_version": 3,
      "stored_rows": 5385146,
      "subordinate_access": "AAR(S1,parent_edge_row)",
      "subordinate_linknodes": 251303,
      "typed_literal_bytes": 98648825,
      "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
      "valid_rows": 5385145,
      "vocabulary_bytes": 1168,
      "vocabulary_entries": 49,
      "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
      "word_bits": 32
    },
    "cnsm64": {
      "allocated_bytes": 443324416,
      "allocation": "cnsm64",
      "apparent_bytes": 443304129,
      "array_sha256": {
        "C1": "a76bfba135cf47691c73d04321394a007356de6115d347dd9875ac5f6cc666e8",
        "C2": "b3b4a4f150883b4e057951e7903855b1b129ebb09978150a660e49f376fd2368",
        "M1": "23dc9b3d6496b99c1b3126616f60cb46b8d6ac7ad1a1452198d1894d543df354",
        "M2": "23dc9b3d6496b99c1b3126616f60cb46b8d6ac7ad1a1452198d1894d543df354",
        "N1": "8364f926244d8ef0c7599ae0ac6cc6242a4ae222a555f29313b2058a58d225b5",
        "N2": "408b6386e8be9f981ad5d2afb6ba06f08c71c37a279ffa5bc264ad3384abddba",
        "S1": "342fc041d13c50d0698f54158bb46b395e13348c62e92b9ed037d8a3bf1dd452",
        "S2": "23dc9b3d6496b99c1b3126616f60cb46b8d6ac7ad1a1452198d1894d543df354"
      },
      "arrays": [
        "C1",
        "C2",
        "N1",
        "N2",
        "S1",
        "S2",
        "M1",
        "M2"
      ],
      "endianness": "little",
      "headnodes": 1446098,
      "literals": 1118461,
      "main_linknodes": 3687744,
      "null_eoc": 0,
      "reserved_arrays": [
        "S2",
        "M1",
        "M2"
      ],
      "schema_version": 3,
      "stored_rows": 5385146,
      "subordinate_access": "AAR(S1,parent_edge_row)",
      "subordinate_linknodes": 251303,
      "typed_literal_bytes": 98648825,
      "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
      "valid_rows": 5385145,
      "vocabulary_bytes": 1168,
      "vocabulary_entries": 49,
      "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
      "word_bits": 64
    },
    "normalised32": {
      "allocated_bytes": 184827904,
      "allocation": "normalised32",
      "apparent_bytes": 184817055,
      "array_sha256": {
        "C1": "ad44fe30d5fc82f64ebf93262f3d9e3113445bcba1823620da6f3801fa95fd08",
        "C2": "117d36e194a4f60ce98b9ec1ed66046279026c8925f021a8e6f107df8457e389",
        "N1": "edfcca2dd8139a2d84ed69636185b3f55ffc8425271cabde41f262a60512e741",
        "N2": "4d9730fbb4f416fa832c82a793739b9aa0b46678e669c41426ffa3d9ba37eab3"
      },
      "arrays": [
        "C1",
        "C2",
        "N1",
        "N2"
      ],
      "endianness": "little",
      "headnodes": 1446098,
      "literals": 1118461,
      "main_linknodes": 3687744,
      "null_eoc": 0,
      "reserved_arrays": [],
      "schema_version": 3,
      "stored_rows": 5385146,
      "subordinate_access": "CAR(N1,parent_edge_row)",
      "subordinate_linknodes": 251303,
      "typed_literal_bytes": 98648825,
      "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
      "valid_rows": 5385145,
      "vocabulary_bytes": 1168,
      "vocabulary_entries": 49,
      "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
      "word_bits": 32
    },
    "normalised64": {
      "allocated_bytes": 270997504,
      "allocation": "normalised64",
      "apparent_bytes": 270979391,
      "array_sha256": {
        "C1": "a76bfba135cf47691c73d04321394a007356de6115d347dd9875ac5f6cc666e8",
        "C2": "b3b4a4f150883b4e057951e7903855b1b129ebb09978150a660e49f376fd2368",
        "N1": "b9723e7c20ff32b70eca065293729f2bd3fa8d9b1ffcdedf9d2cf1a39ffae924",
        "N2": "408b6386e8be9f981ad5d2afb6ba06f08c71c37a279ffa5bc264ad3384abddba"
      },
      "arrays": [
        "C1",
        "C2",
        "N1",
        "N2"
      ],
      "endianness": "little",
      "headnodes": 1446098,
      "literals": 1118461,
      "main_linknodes": 3687744,
      "null_eoc": 0,
      "reserved_arrays": [],
      "schema_version": 3,
      "stored_rows": 5385146,
      "subordinate_access": "CAR(N1,parent_edge_row)",
      "subordinate_linknodes": 251303,
      "typed_literal_bytes": 98648825,
      "typed_literals_sha256": "79b64ba9331eb9a652205f16e5d41678a140f54b06d3c7b68e5ed252db8d010f",
      "valid_rows": 5385145,
      "vocabulary_bytes": 1168,
      "vocabulary_entries": 49,
      "vocabulary_sha256": "ce4c59c73303cd5ad1db186c85e2609c9db9f2e7641f442aaa0164fb8e1c7ff5",
      "word_bits": 64
    }
  },
  "scale": "0.1",
  "views_image_repetitions": 2,
  "views_required_address_bits": 23,
  "views_rows": 5385145
}


==> anc/storage-benchmark/results/validation_summary.json <==
[
  {
    "canonical_sha256": "a98ebdfe628c079f654cb6ea63640e1e8df12f38d4910dc8bb1bde54e15e516c",
    "headnodes": 1446098,
    "main_linknodes": 3687744,
    "official_blank_nodes": 251374,
    "official_sorted_ntriples_sha256": "c4e5733adf23c8398baeb49bbf074b0e0590eb0aed539b6b64e848e872fcecdf",
    "official_turtle_triples": 4028513,
    "official_vs_canonical_statement_count_equal": false,
    "rdf_canonical_triples": 5417012,
    "scale": "0.1",
    "subordinate_linknodes": 251303,
    "views_required_address_bits": 23,
    "views_rows": 5385145
  },
  {
    "canonical_sha256": "4c9f3a92719b77bc40f69f152eb72a9e4e2e7b45c22ef677f6a61e8cbd7c9b60",
    "headnodes": 4181855,
    "main_linknodes": 10855219,
    "official_blank_nodes": 928926,
    "official_sorted_ntriples_sha256": "3d3a8cc61ec309c1d1f97fd153bbd6765f198dbc8e36f7ef0c4c7468a13190d6",
    "official_turtle_triples": 12399302,
    "official_vs_canonical_statement_count_equal": false,
    "rdf_canonical_triples": 16367192,
    "scale": "0.3",
    "subordinate_linknodes": 928855,
    "views_required_address_bits": 24,
    "views_rows": 15965929
  },
  {
    "canonical_sha256": "da29ccf803989f8759e3c2418a1c674b1d662503c361faa3fb953a802f67cac3",
    "headnodes": 15236608,
    "main_linknodes": 39458862,
    "official_blank_nodes": 4012261,
    "official_sorted_ntriples_sha256": "a26bda7537f5a0e30cfd4bd4a29ee80d7f9a4abb33b8e940c3470cc0a4a42fba",
    "official_turtle_triples": 46645028,
    "official_vs_canonical_statement_count_equal": false,
    "rdf_canonical_triples": 60727090,
    "scale": "1",
    "subordinate_linknodes": 4012190,
    "views_required_address_bits": 26,
    "views_rows": 58707660
  }
]


==> anc/storage-benchmark/results/views_materialised_summary.csv <==
representation,sf0.1_apparent_bytes,sf0.1_allocated_bytes,sf0.3_apparent_bytes,sf0.3_allocated_bytes,sf1_apparent_bytes,sf1_allocated_bytes
Views: 32-bit Normalised,184817055,184827904,547140094,547160064,2022485738,2022518784
Views: 64-bit Normalised,270979391,270997504,802594974,802627584,2961808314,2961846272
Views: 32-bit CNSM,270979457,270991360,802595040,802635776,2961808380,2961862656
Views: 64-bit CNSM,443304129,443324416,1313504800,1313562624,4840453532,4840517632


==> anc/storage-benchmark/results/views_materialised_summary.json <==
[
  {
    "representation": "Views: 32-bit Normalised",
    "sf0.1_allocated_bytes": 184827904,
    "sf0.1_apparent_bytes": 184817055,
    "sf0.3_allocated_bytes": 547160064,
    "sf0.3_apparent_bytes": 547140094,
    "sf1_allocated_bytes": 2022518784,
    "sf1_apparent_bytes": 2022485738
  },
  {
    "representation": "Views: 64-bit Normalised",
    "sf0.1_allocated_bytes": 270997504,
    "sf0.1_apparent_bytes": 270979391,
    "sf0.3_allocated_bytes": 802627584,
    "sf0.3_apparent_bytes": 802594974,
    "sf1_allocated_bytes": 2961846272,
    "sf1_apparent_bytes": 2961808314
  },
  {
    "representation": "Views: 32-bit CNSM",
    "sf0.1_allocated_bytes": 270991360,
    "sf0.1_apparent_bytes": 270979457,
    "sf0.3_allocated_bytes": 802635776,
    "sf0.3_apparent_bytes": 802595040,
    "sf1_allocated_bytes": 2961862656,
    "sf1_apparent_bytes": 2961808380
  },
  {
    "representation": "Views: 64-bit CNSM",
    "sf0.1_allocated_bytes": 443324416,
    "sf0.1_apparent_bytes": 443304129,
    "sf0.3_allocated_bytes": 1313562624,
    "sf0.3_apparent_bytes": 1313504800,
    "sf1_allocated_bytes": 4840517632,
    "sf1_apparent_bytes": 4840453532
  }
]


==> anc/storage-benchmark/verify.py <==
#!/usr/bin/env python3
"""Check cross-file consistency of the compact storage supplement."""

import json
from pathlib import Path


ROOT = Path(__file__).resolve().parent


def load(relative_path):
    with (ROOT / relative_path).open("r", encoding="utf-8") as handle:
        return json.load(handle)


models = {row["scale"]: row for row in load("results/model_summary.json")}
validations = {
    row["scale"]: row for row in load("results/validation_summary.json")
}
materialised = load("results/views_materialised_summary.json")
repeatability = load("results/repeatability.json")
datasets = load("metadata/datasets.json")
inputs = load("metadata/input_manifest.json")["inputs"]
mapping = load("metadata/mapping.json")

expected_scales = {"0.1", "0.3", "1"}
assert set(models) == expected_scales
assert set(validations) == expected_scales
assert mapping["schema_version"] == 3

for scale in expected_scales:
    model = models[scale]
    validation = validations[scale]
    for key in (
        "canonical_sha256",
        "headnodes",
        "main_linknodes",
        "subordinate_linknodes",
        "views_required_address_bits",
        "views_rows",
    ):
        assert model[key] == validation[key], (scale, key)

dataset_index = {
    (row["scale"], row["format"]): row for row in datasets["datasets"]
}
input_index = {(row["scale"], row["format"]): row for row in inputs}
assert set(dataset_index) == set(input_index)
for key, dataset in dataset_index.items():
    input_record = input_index[key]
    for field in ("serializer", "url", "archive_bytes", "publisher_etag", "sha256"):
        assert dataset[field] == input_record[field], (key, field)
    assert input_record["sha256"] == input_record["local_sha256"], key

allocation_keys = {
    "Views: 32-bit Normalised": "normalised32",
    "Views: 64-bit Normalised": "normalised64",
    "Views: 32-bit CNSM": "cnsm32",
    "Views: 64-bit CNSM": "cnsm64",
}
assert {row["representation"] for row in materialised} == set(allocation_keys)
for row in materialised:
    allocation = allocation_keys[row["representation"]]
    for scale in expected_scales:
        model = models[scale]
        for measure in ("apparent", "allocated"):
            result_key = f"sf{scale}_{measure}_bytes"
            model_key = f"views_{allocation}_image_{measure}_bytes"
            assert row[result_key] == model[model_key], (
                row["representation"], scale, measure
            )

sf1 = models["1"]
assert sf1["entities"] == 3_181_724
assert sf1["edges"] == 17_256_038
assert sf1["node_properties"] == 19_011_685
assert sf1["edge_properties"] == 4_012_190
assert sf1["views_rows"] == 58_707_660
assert sf1["views_required_address_bits"] == 26

assert repeatability["scale"] == "0.1"
assert repeatability["views_image_repetitions"] == 2
assert repeatability["counts_and_totals_identical"] is True
assert max(
    row["allocated_range_percent"]
    for row in repeatability["footprint_ranges"].values()
) < 1.0

print("PASS: packaged storage metadata and retained results are consistent")

